Hybrid quantum annealing for larger-than-QPU lattice-structured problems

Quantum processing units (QPUs) executing annealing algorithms have shown promise in optimization and simulation applications. Hybrid algorithms are a natural bridge to additional applications of larger scale. We present a straightforward and effective method for solving larger-than-QPU lattice-structured Ising optimization problems. Performance is compared against simulated annealing with promising results, and improvement is shown as a function of the generation of D-Wave QPU used.

==> time_hybrid_noQPU.cpp <==

/*
   Copyright 2022 D-Wave Systems Inc.
   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at
       http://www.apache.org/licenses/LICENSE-2.0
   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.
*/

/*
   This code is presented to demonstrate timing for an efficient
   special case implementation of the hybrid workflow outlined
   in Raymond et al. "Hybrid quantum annealing for larger-than-QPU 
   lattice-structured problems" Algorithm 1.
   A fully functional implementation of Algorithm 1 in Python is
   provided as part of the D-Wave hybrid framework reference example: 
   latticeLNLS.py (https://github.com/dwavesystems/dwave-hybrid).

   Floating point and memory access operations associated to the 
   hybrid stages excluding the QPU-API call are small, but timing in 
   the fully-featured D-Wave hybrid implementation is slow. This code 
   is provided to support the performance claims for efficient
   implementations.

   Compile as g++ -O3 time_hybrid_C.cpp -o time_hybrid_C 

   Run as ./time_hybrid_C 

   Authors: Jack Raymond, Kelly Boothby
   Copyright: D-Wave Systems
   License: Apache 2
   Last modification: January 20 2022
*/

#include<random>
#include<iostream>
#include<chrono>
#include <cmath>

/* 
   The hybrid algorithm is weakly dependent on the quality of the 
   pseuodo random number generator, splitmix64 is sufficient.
*/
struct splitmix64_state {
  uint64_t s;
};

uint64_t splitmix64(struct splitmix64_state *state) {
  uint64_t result = (state->s += 0x9E3779B97f4A7C15);
  result = (result ^ (result >> 30)) * 0xBF58476D1CE4E5B9;
  result = (result ^ (result >> 27)) * 0x94D049BB133111EB;
  return result ^ (result >> 31);
}

const int RANDOMIZE_SAMPLES=1;

inline void QPU_API_Call(int *samples_raw,splitmix64_state *p_prng_state,float *programmed_h,float *programmed_J,const int sample_set_size,const int num_programmed_h,const int num_programmed_J){
  /* 
     The call to the QPU is replaced by a random number generator
     to understand operational time-scales excluding these timing 
     overheads.
     programmed_h and programmed_J memory is touched to force
     compilation of associated components.

     Although the random number generator is efficient, this 
     subroutine still accounts for a significant fraction
     of total algorithm time. Setting the flag RANDOMIZE_SAMPLES 
     to 0, so that samples are assigned to all +1, reduces the
     runtime by approximately a factor 1/3.
  */
  if(programmed_h[splitmix64(p_prng_state)%num_programmed_h] + programmed_J[splitmix64(p_prng_state)%num_programmed_J]==0)
    splitmix64(p_prng_state);
  if(RANDOMIZE_SAMPLES){
    for(int i=0;i<sample_set_size;i++)
      /* Assign all states in all samples +/-1 at random */
      samples_raw[i] = 1 - splitmix64(p_prng_state)&2;
  }
}

inline int cubic_to_linear(const int & i, const int & j, const int & k, const int * cuboid){
  /* Completes the standard vector (i,j,k) to linear mapping for cuboid node labels */
  return(i*cuboid[2]*cuboid[1] + j*cuboid[2] + k);
}

inline void sublattice_decomposer(float *subproblem_h,float *subproblem_J,int Nsub,
                                  int *random_offset,
                                  const int *cuboid,const int *cuboid_sub,
                                  float *problem_h, float *problem_J,int N,
                                  int * state,
                                  int * neighbors,
                                  float * neighbors_J){
  /*
    Reinitialize subproblem to external fields and couplers within subspace:
    e.g. cuboid={4,7},cuboid_sub={3,4}
    x++++xx 
    x++++xx
    x++++xx
    xxxxxxx
  */
  int subspace_lin_label = 0,coords[3];
  
  for(coords[0]=0;coords[0]<cuboid_sub[0];coords[0]++){
    int o0 = ((random_offset[0]+coords[0])%cuboid[0])*cuboid[2]*cuboid[1];
    for(coords[1]=0;coords[1]<cuboid_sub[1];coords[1]++){
      int o1 = ((random_offset[1])%cuboid[1])*cuboid[1];
      for(coords[2]=0;coords[2]<cuboid_sub[2];coords[2]++){
        int fullspace_lin_label = o0 + o1 + (coords[2]+random_offset[2])%cuboid[2];

        /* Subspace external fields are mapped */
        subproblem_h[subspace_lin_label] = problem_h[fullspace_lin_label];
        
        /* 
           Conditional branching here is not efficient,
           unwrapping might allow higher performance
           but usage is more transparent and easier to generalize
        */
        for(int orientation=0;orientation<3;orientation++){
          if(coords[orientation]<cuboid_sub[orientation]-1){
            /* Subspace couplers are mapped */
            subproblem_J[orientation*Nsub+subspace_lin_label] =
              problem_J[orientation*N + fullspace_lin_label];
            
            /* Boundary-adjacent external fields are modified based on conditioning information */
            if(coords[orientation]==0)
              subproblem_h[subspace_lin_label] += neighbors_J[subspace_lin_label*6+orientation]*state[neighbors[subspace_lin_label*6+orientation]];
          }
          else if(coords[orientation]==cuboid_sub[orientation]-1){
            //Far boundary
            subproblem_h[subspace_lin_label] += neighbors_J[subspace_lin_label*6+orientation+3]*state[neighbors[subspace_lin_label*6+orientation+3]];
          }
        }
        subspace_lin_label++;
        random_offset[2] = (random_offset[2]+1)%cuboid[2];
      }
      random_offset[2] = (random_offset[2]-cuboid_sub[2])%cuboid[2];
      random_offset[1] = (random_offset[1]+1)%cuboid[1];
    }
    random_offset[1] = (random_offset[1]-cuboid_sub[1])%cuboid[1];
    random_offset[0] = (random_offset[0]+1)%cuboid[0];
  }
}

float run_problem(int seed,float *problem_h,float *problem_J,const int *cuboid, const int max_iter) {
  /*
    Algorithm 1 is encoded for a cubic lattice case (with no reuse of compute between runs.).
    For practical purposes, a QPU-API call can be considered to take as input an array of ordered 
    floating point numbers encoding the architecture-compatible programmable couplers and 
    biases, and returns a num_reads by num_programmable_qubits block of +1/-1 samples. For analysis
    purposes we can replace the QPU-API with a function that creates a random array of assignments,
    to understand requirements in an efficient implementation of the workflow.
    Encoded object (and return object) are not a perfect match to that used by the API, 
    https://docs.dwavesys.com/docs/latest/c_rest_api_5.html#json-encoding
    but close enough for this proof of concept analysis:
    
    Args:
        seed: PRNG seed, allows reproducibility
        problem_h: Floating point array of external fields, with standard
            lattice ordering.
        problem_J: Floating point array specifying the coupling-strengths for
            the spin glass over a lattice, with standard lattice ordering.
        cuboid: 3-tuple of floats. The dimensions of the lattice being tackled.
        max_iter: Maximum number of iterations
    
    Returns:
        full system state assignment, iterated max_iter times.
   */
  
  /* BEGIN INITIALIZATION (ONE TIME COSTS PER SUBSOLVER+PROBLEM TOPOLOGY) */
  auto t0 = std::chrono::steady_clock::now();
  const int N = cuboid[0]*cuboid[1]*cuboid[2];

  splitmix64_state prng_state;
  prng_state.s = seed;
  /* Full Problem */
  const int E = 3*N;
  /* Subsolver */
  const int num_qubits = 5640; //P16 Fabric
  const int num_couplers = 40484; //P16 Fabric
  const int pegasus_scale = 16;
  /* Subproblem */
  const int cuboid_sub[3] = {pegasus_scale-1,pegasus_scale-1,12};
  const int Nsub = cuboid_sub[0]*cuboid_sub[1]*cuboid_sub[2];
  
  /* Other algorithm parameters */
  int num_reads = 25;
  
  float neighbors_J[N*6], subproblem_J[E] = {0},subproblem_h[N]={0};
  int state[N],neighbors[N*6];
  
  /*
    The ordering of programmed couplers and fields in the API, and ordering of 
    ordering of couplers and fields in the subproblem, and ordering of couplers
    employed in chains by the embedding, are not aligned. This mapping is 
    complicated but not expected to be a computational bottleneck, 
    therefore we use a placeholder mapping in which the programmed edges are 
    conveniently aligned with the subproblem edges and qubits.
    These mappings are contained in the following arrays:
  */
  const int Esub = 3*Nsub; 
  int subproblem_node_to_chain_edge[N],
    subproblem_edge_to_programmed_edge[Esub],
    subproblem_node_to_programmed_node[Nsub];

  
  
  /* 
     NB:Position [num_couplers] is reserved for unmappable edges (not programmed). 
     In fully functional code the programmed_h and programmed_J values are 
     employed by the subsolver to generate proposals, in this code they are 
     unused, but the associated generation costs are evaluated for timing 
     purposes.
  */
  float programmed_h[num_qubits]={0},programmed_J[num_couplers+1]={0}; 
  

  /*
    programmed fields (and states read) are first in sequence with 
    respect to the API ordering of qubits (a placeholder)
    chain couplers are first in sequence with respect to API ordering 
    of couplers (a placeholder)
  */
  for(int i=0;i<Nsub;i++){
    subproblem_node_to_chain_edge[i]=i;
    subproblem_node_to_programmed_node[i]=i; 
  }
  /*
    programmed couplers matching the logical problem follow enumeration 
    of the chain couplers (a placeholder) 
    Note that Esub=3Nsub is larger than the number of couplers programmed,
    to non-zero values. For convenience boundary-spanning couplers of the 
    subcuboid are included in the set of programmed couplers, although these
    always take value Jij=0.
  */
  for(int i=0;i<Esub;i++)
    subproblem_edge_to_programmed_edge[i]=Nsub + i;
  
  /* Initial state: uniform random (rough PRNG is fine): */
  for(int i=0;i<N;i++)
    state[i] = 1 - (splitmix64(&prng_state)&2);

  /* For given origin embedding, chains are never reprogrammed */
  for(int i=0;i<Nsub;i++)
    programmed_J[subproblem_node_to_chain_edge[i]] = -2;
  
  
  /*
    For code compehension, and perhaps for efficiency, it is useful to
    enumerate neighbor properties for all nodes.
    If each variable appears on a boundary of the subcuboid roughly 6 times, 
    then there begins to be good resuse of these calculated quantities.
    Per iteration probability to be on the boundary is (6*Lsub^2/L^3). Therefore
    looking at number of iterations L^3/Lsub^2 ~ 4 L (our examples) to make this
    precompute useful. Also depends on what the compiler likes ofcourse.

    Each edge is uniquely identified by a root variable (i,j,k) and an orientation
    (1,0,0),(0,1,0) or (0,0,1). This defines the linear labeling scheme
    The 3 forward edges in a cube (or cuboid) are uniquely labeled as
    orientation*N + lin; where lin is the standard linear label.
  */
  
  int coords[3],fullspace_lin_label=0;
  for(coords[0]=0;coords[0]<cuboid[0];coords[0]++){
    for(coords[1]=0;coords[1]<cuboid[1];coords[1]++){
      for(coords[2]=0;coords[2]<cuboid[2];coords[2]++){
        //Vertex neighbors on cubic lattice, could make pointers.
        neighbors[fullspace_lin_label*6+0] = cubic_to_linear((coords[0]+1)%cuboid[0],coords[1],coords[2], cuboid);//UP
        neighbors[fullspace_lin_label*6+1] = cubic_to_linear(coords[0],(coords[1]+1)%cuboid[1],coords[2], cuboid);//LEFT
        neighbors[fullspace_lin_label*6+2] = cubic_to_linear(coords[0],coords[1],(coords[2]+1)%cuboid[2], cuboid);//FORWARD
        neighbors[fullspace_lin_label*6+3] = cubic_to_linear((coords[0]-1)%cuboid[0],coords[1],coords[2], cuboid);//DOWN
        neighbors[fullspace_lin_label*6+4] = cubic_to_linear(coords[0],(coords[1]-1)%cuboid[1],coords[2], cuboid);//RIGHT
        neighbors[fullspace_lin_label*6+5] = cubic_to_linear(coords[0],coords[1],(coords[2]-1)%cuboid[2], cuboid);//BACKWARD
        //Coupling values associated to above neighbors, could make pointers.
        neighbors_J[fullspace_lin_label*6+0] = problem_J[fullspace_lin_label];//UP
        neighbors_J[fullspace_lin_label*6+1] = problem_J[N+fullspace_lin_label];//LEFT
        neighbors_J[fullspace_lin_label*6+2] = problem_J[2*N+fullspace_lin_label];//FORWARD
        neighbors_J[fullspace_lin_label*6+3] = problem_J[neighbors[fullspace_lin_label*6+3]];//DOWN
        neighbors_J[fullspace_lin_label*6+4] = problem_J[neighbors[fullspace_lin_label*6+4]];//RIGHT
        neighbors_J[fullspace_lin_label*6+5] = problem_J[neighbors[fullspace_lin_label*6+5]];//BACKWARD
        fullspace_lin_label++;
      } 
    }
  }
  /* END INITIALIZATION (ONE TIME COSTS PER SUBSOLVER+PROBLEM TOPOLOGY) */

  /* BEGIN MANY TIMES COST PER PROBLEM (ROUGHLY PROPORTIONAL TO num_iter) */
  int random_offsets[3];
  for(int loopI=0;loopI<max_iter;loopI++){
    /*
      Uniform random offsets, uniformity need only be approximate (weak
      PRNG is fine).
    */
    for(int dim=0;dim<3;dim++){
      random_offsets[dim] = splitmix64(&prng_state)%coords[dim];
    }
    /*
      Determine problem_J and problem_h for subproblem
    */
    sublattice_decomposer(subproblem_h, subproblem_J, Nsub,
                          random_offsets,
                          cuboid, cuboid_sub,
                          problem_h, problem_J, N,
                          state,
                          neighbors, neighbors_J);
    /*
      Map to programmed_J and programmed_h (heuristic 1-1 minor embedding
      of both couplers and fields for didactic purposes)
      A spin-reversal transform could also be applied at this stage,
      this is not an essential element in the workflow, and is omitted.
    */
    for(int i=0;i<Nsub;i++)
      programmed_h[subproblem_node_to_programmed_node[i]] = subproblem_h[i];
    for(int i=0;i<Esub;i++)
      programmed_J[subproblem_edge_to_programmed_edge[i]] = subproblem_J[i];
    /*
      Sampler placeholder (i.e. QPU does this job - takes serialized
      J and h values, returns serialized samples (samples_raw) +/-1.
      If QPU also returned energy, this can bypass some costs, these 
      are the bottleneck costs (calculation energy over returned samples):
    */
    const int sample_set_size = num_qubits*num_reads;
    int samples_raw[sample_set_size] = {1};
    QPU_API_Call(samples_raw,&prng_state,
                 programmed_h,programmed_J,
                 sample_set_size,num_qubits,num_couplers+1);
    
    
    /*
      Map full state sample to subspace sample.
    */
    int samples[Nsub*(num_reads+1)],*sample,*best_sample;
    sample = samples;
    for(coords[0]=0;coords[0]<cuboid_sub[0];coords[0]++){
      int o0=((coords[0]+random_offsets[0])%cuboid[0])*cuboid[1]*cuboid[2];
      for(coords[1]=0;coords[1]<cuboid_sub[1];coords[1]++){
        int o1=((coords[1]+random_offsets[1])%cuboid[1])*cuboid[2];
        for(coords[2]=0;coords[2]<cuboid_sub[2];coords[2]++){
          fullspace_lin_label =  o0 + o1 + (coords[2]+random_offsets[2])%cuboid[2]; 
          *sample = state[fullspace_lin_label];
          sample++;
        }
      }
    }
    /*
      Map raw (programming indexed) sample proposals to subspace proposals.
      samples contains the current state, and the new proposals indexed
      according to the subproblem.
    */
    for(int i=0;i<num_reads;i++){
      for(int j=0;j<Nsub;j++){
        samples[(i+1)*Nsub + j] = samples_raw[i*num_qubits + subproblem_node_to_programmed_node[j]];
      }
    } 
    /*
      Evaluate current energy, and proposed energies,
      and track the sample that gives the best result.
    */
    float en0 = INFINITY;
    for(int read=0;read<=num_reads;read++){
      sample = samples + Nsub*read;
      float en = 0;
      for(int i=0; i<Nsub; i++){
        en += subproblem_h[i]*sample[i];
        for(int j=0;j<3;j++)
          en += subproblem_J[j*Nsub+i]*sample[i]*sample[neighbors[i*6+j]];
      }
      if(en<en0){
        /*
          best_sample = samples on first loop, and subsequently
          may be updated to a better proposal
        */
        best_sample=sample;
      }
    }
      
    /*
      If an improved assignement is found, write to full state.
    */
    
    if(best_sample!=samples){
      for(coords[0]=0;coords[0]<cuboid_sub[0];coords[0]++){
        int o0=((coords[0]+random_offsets[0])%cuboid[0])*cuboid[1]*cuboid[2];
        for(coords[1]=0;coords[1]<cuboid_sub[1];coords[1]++){
          int o1=((coords[1]+random_offsets[1])%cuboid[1])*cuboid[2];
          for(coords[2]=0;coords[2]<cuboid_sub[2];coords[2]++){
            fullspace_lin_label =  o0 + o1 + (coords[2]+random_offsets[2])%cuboid[2]; 
            state[fullspace_lin_label] = *best_sample++;
          }
        }
      }
    }
  }
  /* END MANY TIMES COST PER PROBLEM (ROUGHLY PROPORTIONAL TO num_iter) */
  
  auto t1 = std::chrono::steady_clock::now();
  auto milliseconds = std::chrono::duration_cast<std::chrono::milliseconds>(t1 - t0);
  return(milliseconds.count());
}

int main(int argc, char *argv[]) {
  const int num_reps = 128;
  float all_time[] = {0,0}, all_time2[]={0,0};
  splitmix64_state prng_state;
  prng_state.s = 2021; // Arbitrary problem seed.
  const int L=18;
  const int cuboid[3] = {L,L,L};
  const int N = cuboid[0]*cuboid[1]*cuboid[2];
  const int E = 3*N;
  float problem_J[E],problem_h[N]={0};
  int max_iter;
  float mean,var,t;
  
  for(int seed=0;seed<num_reps;seed++){
    /* coupler values are i.i.d in +/-1, a spin-glass */
    for(int i=0;i<E;i++)
      problem_J[i] = 1 - (splitmix64(&prng_state)&2);
    /* 
       Measure pre-iteration intialization. Note that this
       assumes a convenient convention for ordering of edges
       and variables in the API. This excludes the interaction
       between the API-ordering of edges and nodes, and the 
       optimal embedding mapping. The particular API ordering is 
       an awkwardtechnicality, easily accomodated without 
       a computational bottleneck. The optimal embedding is a
       simple mapping (), and so for convenience, it is appropriate
       approximation.
    */
    max_iter = 0;
    t = run_problem(seed,problem_h,problem_J,cuboid,max_iter);
    all_time[0] +=t; 
    all_time2[0] += t*t;
    /* 
       Measure total time for 128 iterations.
    */
    max_iter = 128;
    t = run_problem(seed,problem_h,problem_J,cuboid,max_iter);
    all_time[1] +=t; 
    all_time2[1] += t*t;
  }
  /* 
     Evaluate timing statistics:
  */
  for(int i=0;i<2;i++){
    mean = all_time[i]/num_reps;
    var = all_time2[i]/num_reps - mean*mean;
    std::cout <<  mean << " " << std::sqrt(var/num_reps) << std::endl;
  }
}

